Recursive fragmentation of a polarized quark

The thesis is devoted to the study of the fragmentation process of polarized quarks, and in particular of the Collins effect used for the extraction of the quark transversity distribution. The aim is to include the spin degree of freedom in the hadronization part of Monte Carlo event generators by using the string+${}^3P_0$ model. The model is reviewed here and the relevant functions have been written in a form suitable for a Monte Carlo implementation. Two main variants of the model for pseudoscalar meson production are formulated and both of them have been implemented in stand alone Monte Carlo programs. After tuning one single parameter, the simulation results are compared with the measured Collins and dihadron transverse spin asymmetries showing a satisfactory qualitative agreement. Given this encouraging outcome, one of them has been interfaced with the hadronization part of the PYTHIA event generator. The quark transversity distribution has been implemented in the generator allowing to simulate for the first time the polarized SIDIS process. The comparison of the simulated transverse spin asymmetries with the experimental data is found to be very promising. As final development, vector meson production and decays have been included in a consistent way with the rules of quantum mechanics. The effect of vector meson production on transverse spin asymmetries has been studied in detail with a stand alone Monte Carlo program showing that the new model is a promising and powerful model for the description of the polarized quark fragmentation process.

==> FiguresVM/2h/confronto_2h_ap_2.C <==
//
//  grafici.C
//  
//
//  Created by Albi Kerbizi on 18/01/17.
//
//

#include "TStyle.h"
#include "TTimer.h"
#include "Riostream.h"
#include "TCanvas.h"
#include "TGraph.h"
#include "TROOT.h"
#include "TGraphErrors.h"
#include "TFrame.h"
#include "TAxis.h"
#include "TH1F.h"
#include "TH2F.h"
#include "TRandom.h"
#include "TF1.h"
#include "TFormula.h"
#include "TFile.h"
#include "TTree.h"
#include "TMath.h"
#include "TMultiGraph.h"
#include "TPaveLabel.h"
#include "TLatex.h"
#include "TLegend.h"








Double_t constant (Double_t* x, Double_t* par) {
    
    return par[0];
    
}



void confronto_2h_ap_2() {

    TF1 *fc = new TF1("fc",constant,0.,6, 1);
    fc->SetParameter("c",0.);
    fc->SetLineColor(1);
    fc->SetLineStyle(1);
    fc->SetLineWidth(1);
    

    

    gStyle->SetOptFit(0);
    gStyle->SetOptStat(0);
    
    const Int_t Nbinz=21;
    Double_t z1[Nbinz],z2[Nbinz],z3[Nbinz];
    Double_t a1[Nbinz],a2[Nbinz],a3[Nbinz];
    Double_t ea1[Nbinz],ea2[Nbinz],ea3[Nbinz];
    
    const Int_t NbinpT=21;
    Double_t pt1[NbinpT],pt2[NbinpT],pt3[NbinpT];
    Double_t b1[NbinpT],b2[NbinpT],b3[NbinpT];
    Double_t eb1[NbinpT],eb2[NbinpT],eb3[NbinpT];
    
    
    Double_t x1,x2,x3;
    Int_t n;
    
    gStyle->SetLegendBorderSize(0);
    
    Double_t Meanz1 = 0.0, sMeanz1 = 0.0;
    Double_t Meanz2 = 0.0, sMeanz2 = 0.0;
    Double_t Meanz3 = 0.0, sMeanz3 = 0.0;
    
    
    // 1st set of zh asymmetries
    n=0;
    ifstream in1;
    in1.open("pipi_z_M19.dat");
    while(1){
		
        in1>>x1>>x2>>x3;

        z1[n]  = x1;
        a1[n]  = x2;
        ea1[n] = x3;
        
        Meanz1 += x2 / (x3 * x3);
        sMeanz1 += 1.0 / (x3 * x3);
        
        
        if(!in1.good()) break;
        n+=1;
    }
    in1.close();
    cout << " file 1 " << endl;
    cout << " bins : " << n << endl;
    cout << "<ap> pi+pi- 1: " << Meanz1 / sMeanz1 << " +- " << TMath::Sqrt( 1.0 / sMeanz1 ) << endl;  
    cout << endl << endl << endl;
    
    // vector meson
    TGraphErrors *gr1= new TGraphErrors(Nbinz,z1,a1,NULL,ea1);
    gr1->SetMarkerColor(kRed);
    gr1->SetMarkerStyle(20);
    gr1->SetMarkerSize(1.2);
    gr1->SetFillColor(0);
    gr1->SetLineColor(kRed);
    gr1->SetLineWidth(1);
    


    
    // 2nd set of zh asymmetries
    n=0;
    ifstream in2;
    in2.open("pipi_z_G1_prim.dat");  //CPTPID
    while(1){

        in2>>x1>>x2>>x3;

        z2[n]  = x1;
        a2[n]  = x2;
        ea2[n] = x3;
        
        Meanz2 += x2 / (x3 * x3);
        sMeanz2 += 1.0 / (x3 * x3);
        
        
        if(!in2.good()) break;
        n+=1;
    }
    in2.close();
    cout << " file 2 " << endl;
    cout << " bins : " << n << endl;
    cout << "<ap> pi+pi- 2: " << Meanz2 / sMeanz2 << " +- " << TMath::Sqrt( 1.0 / sMeanz2 ) << endl;  
    cout << endl << endl << endl;

    TGraphErrors *gr2= new TGraphErrors(Nbinz,z2,a2,NULL,ea2);
    gr2->SetMarkerColor(kBlue);
    gr2->SetMarkerStyle(25);
    gr2->SetMarkerSize(1.2);
    gr2->SetFillColor(0);
    gr2->SetLineColor(kBlue);
    gr2->SetLineWidth(1);

    
    
    // 3nd set of zh asymmetries
    n=0;
    ifstream in3;
    in3.open("pipi_z_G1_allVM.dat");  //CPTPID
    while(1){

        in3>>x1>>x2>>x3;

        z3[n]  = x1;
        a3[n]  = x2;
        ea3[n] = x3;
        
        Meanz3 += x2 / (x3 * x3);
        sMeanz3 += 1.0 / (x3 * x3);
        
        
        if(!in3.good()) break;
        n+=1;
    }
    in3.close();
    
    cout << " file 3 " << endl;
    cout << " bins : " << n << endl;
    cout << "<ap> pi+pi- 3: " << Meanz3 / sMeanz3 << " +- " << TMath::Sqrt( 1.0 / sMeanz3 ) << endl;  
    cout << endl << endl << endl;
    
    
    TGraphErrors *gr3= new TGraphErrors(Nbinz,z3,a3,NULL,ea3);
    gr3->SetMarkerColor(kBlack);
    gr3->SetMarkerStyle(22);
    gr3->SetMarkerSize(1.2);
    gr3->SetFillColor(0);
    gr3->SetLineColor(kBlack);
    gr3->SetLineWidth(1);
    

    
    
    // 1st set pT asymmetry
    
    n=0;
    ifstream inT1;
    inT1.open("pipi_minv_M19.dat");
    while(1){
        
       inT1>>x1>>x2>>x3;
       
        pt1[n]  = x1;
        b1[n]   = x2;
        eb1[n]  = x3;
        
        if(!inT1.good()) break;
        n+=1;
    }
    inT1.close();
    cout<<"number of bins in file pT 1: "<<n<<endl;
    
    TGraphErrors *grT1= new TGraphErrors(NbinpT,pt1,b1,NULL,eb1);
    grT1->SetMarkerColor(kRed);
    grT1->SetMarkerStyle(20);
    grT1->SetMarkerSize(1.2);
    

    
    // 2nd set of pT asymmetry
    n=0;
    ifstream inT2;
    inT2.open("pipi_minv_G1_prim.dat");
    while(1){
        
        inT2>>x1>>x2>>x3;
       
        pt2[n]  = x1;
        b2[n]   = x2;
        eb2[n]  = x3;
        
        
        if(!inT2.good()) break;
        n+=1;
    }
    inT2.close();
    cout<<"number of bins in file pT 2: "<<n<<endl;
    
    TGraphErrors *grT2= new TGraphErrors(NbinpT,pt2,b2,NULL,eb2);
    grT2->SetMarkerColor(kBlue);
    grT2->SetMarkerStyle(25);
    grT2->SetMarkerSize(1.2);

    
    
    // 3rd set of pT asymmetry
    n=0;
    ifstream inT3;
    inT3.open("pipi_minv_G1_allVM.dat");
    while(1){
        
        inT3>>x1>>x2>>x3;
       
        pt3[n]  = x1;
        b3[n]   = x2;
        eb3[n]  = x3;
        
        
        
        if(!inT3.good()) break;
        n+=1;
    }
    inT3.close();
    cout<<"number of bins in file pT 2: "<<n<<endl;
    
    TGraphErrors *grT3= new TGraphErrors(NbinpT,pt3,b3,NULL,eb3);
    grT3->SetMarkerColor(kBlack);
    grT3->SetMarkerStyle(22);
    grT3->SetMarkerSize(1.2);
    
    
    
    leg = new TLegend(0.23,0.72,0.48,0.90);
   /* leg->AddEntry(gr1,"#rho^{0}","p");
    leg->AddEntry(gr2,"#pi+ #theta=0","p");
    leg->AddEntry(gr4,"#pi- #theta=+#pi/4","p");
    leg->AddEntry(gr6,"#pi+ #theta=-#pi/4","p");*/
    
  //  leg->AddEntry(gr1,"h^{+}h^{-} |G_{L}|/|G_{T}|=1, #theta_{LT}=0","p");
   // leg->AddEntry(gr2,"h^{+}h^{-} |G_{L}|/|G_{T}|=5, #theta_{LT}=0","p");
   // leg->AddEntry(gr3,"h^{+}h^{-} |G_{L}|/|G_{T}|=0.2, #theta_{LT}=0","p");
   
   leg->SetHeader("#pi+#pi-");
   leg->AddEntry(gr1,"M19","p");
   leg->AddEntry(gr2,"vm decay off, |G_{L}|/|G_{T}|=1, #theta_{LT}=0","p");
   leg->AddEntry(gr3,"vm decay on, |G_{L}|/|G_{T}|=1, #theta_{LT}=0","p");

	//leg->SetHeader("|G_{L}|/|G_{T}|=1, #theta_{LT}=0");
//	leg->AddEntry(gr1,"K^{+}K^{-} prim.","p");
//	leg->AddEntry(gr2,"K^{+}K^{-}, #phi decay ON ","p");
//   leg->AddEntry(gr3,"#pi^{+}#pi^{-}, #rho^{-} decay ON","p");

   
    
    leg->SetTextFont(132);
    leg->SetTextSize(0.060);
    leg->SetLineColor(1);
    leg->SetLineStyle(0);
    leg->SetLineWidth(0);
    leg->SetFillColor(0);
    leg->SetFillStyle(0);
    
    

    
   
    // draw everything
    
    using namespace std;
    
    Int_t lf=133;  // fonts scales
    Int_t tf=13;   // fonts label
    Int_t cf=23;  // legend label
    Int_t ls=25;   // size  scales
    Int_t ts=30;   // size  label
    Int_t cs=20;   // size  label
    
    gStyle->SetLineColor(1);
    gStyle->SetOptStat(0);
    
    
    TCanvas *cavpz3b = new TCanvas("cavpz3b","Collins da MC",0,0,660,440);
    cavpz3b->Range(0,0,.5,.5);
    cavpz3b->SetFillColor(0);
    cavpz3b->SetBorderMode(0);
    cavpz3b->SetBorderSize(2);
    cavpz3b->cd();
    
    TPad *top_padb = new TPad("top_padb", "top_padb",0,0, 0.53, 1.0);
    
    top_padb->SetRightMargin(0);
    top_padb->Draw();
    top_padb->cd();
    
    gPad->SetLeftMargin(0.2);
    gPad->SetBottomMargin(0.2);
    //  gPad->SetLogx(1);
    TH2F * hpz3b = new TH2F("hpad3b","",10,0.001,0.9999,10,-0.79,0.29);
    hpz3b->SetStats(kFALSE);
    hpz3b->GetXaxis()->SetNdivisions(5);
    hpz3b->GetYaxis()->SetNdivisions(10);
    hpz3b->GetXaxis()->SetLabelFont(lf);
    hpz3b->GetYaxis()->SetLabelFont(lf);
    hpz3b->GetXaxis()->SetLabelSize(ls);
    hpz3b->GetYaxis()->SetLabelSize(ls);
    hpz3b->GetXaxis()->SetTitleFont(tf);
    hpz3b->GetYaxis()->SetTitleFont(tf);
    hpz3b->GetXaxis()->SetTitleSize(ts);
    hpz3b->GetYaxis()->SetTitleSize(ts);
    hpz3b->GetXaxis()->SetTitleOffset(.8);
    hpz3b->GetYaxis()->SetTitleOffset(1.0);
    // hpz3->GetYaxis()->CenterTitle();
    hpz3b->SetYTitle("a^{u#uparrow #rightarrow h^{+}h^{-}+X}");
    hpz3b->SetXTitle("#font[12]{z}");
    
    hpz3b->Draw();
    TLatex *t2 = new TLatex();
    t2 = new TLatex();
    t2->SetNDC();
    t2->SetTextAlign(12);
    
    t2->SetTextFont(lf);
    t2->SetTextSize(ls);
    t2->SetTextColor(kBlack);
    
    gr1->Draw("P");
    gr2->Draw("P");
    gr3->Draw("P");
    fc->Draw("SAME");
    leg->Draw("SAME");
    
    cavpz3b->cd();
    TPad *bottom_padb = new TPad("bottom_padb", "bottom_padb", 0.53, 0, 1.0, 1.0);
    bottom_padb->SetLeftMargin(0);
    bottom_padb->Draw();
    bottom_padb->cd();
    gPad->SetBottomMargin(0.2);
    
    
    
    TH2F * hpz4b = new TH2F("hpad4b","",10,0.001,2.99,10,-0.79,0.29);
    hpz4b->SetStats(kFALSE);
    hpz4b->GetXaxis()->SetNdivisions(5);
    hpz4b->GetYaxis()->SetNdivisions(10);
    hpz4b->GetXaxis()->SetLabelFont(lf);
    hpz4b->GetYaxis()->SetLabelFont(lf);
    hpz4b->GetXaxis()->SetLabelSize(ls);
    hpz4b->GetYaxis()->SetLabelSize(ls);
    hpz4b->GetXaxis()->SetTitleFont(tf);
    hpz4b->GetYaxis()->SetTitleFont(tf);
    hpz4b->GetXaxis()->SetTitleSize(ts);
    hpz4b->GetYaxis()->SetTitleSize(ts);
    hpz4b->GetXaxis()->SetTitleOffset(0.9);
    hpz4b->GetYaxis()->SetTitleOffset(2.0);
    // hpz4->GetYaxis()->CenterTitle();
    hpz4b->SetYTitle("a{u#uparrow #rightarrow h^{+}h^{-}+X}");
    hpz4b->SetXTitle("#font[12]{M_{inv}(GeV^{2})}");
    
    hpz4b->Draw();
    grT1->Draw("P");
    grT2->Draw("P");
    grT3->Draw("P");
    fc->Draw("SAME");
    

}

